Identification of low energy neutral and charged cosmic ray events in large wide field observatories

The lower energy thresholds of large wide-field gamma-ray observatories are often determined by their capability to deal with the very low-energy cosmic ray background. In fact, in observatories with areas of tens or hundreds of thousands of square meters, the number of background events generated by the superposition of random, very low energy cosmic rays is huge and may exceed by far the possible signal events. In this article, we argue that a trigger strategy based on pattern recognition of the shower front can significantly reject the background, keeping a good efficiency and a good angular accuracy (few square degrees) for gamma rays with energies as low as tens of GeV. In this way, alerts can be followed or emitted within time lapses of the order of the second, enabling wide-field gamma-ray observatories to better contribute to global multi-messenger networks of astrophysical observatories.

==> graphics/2crop.sh <==
#!/bin/bash

echo 'Start...'

list=`ls *.pdf`

for file in $list
do
    echo file: $file
    pdfcrop $file
    base=`basename $file .pdf`
    rm -vf $file
    mv -v $base'-crop.pdf' $file
done


echo '!! Done All !!'

